Featurizing Koopman Mode Decomposition For Robust Forecasting

This article introduces an advanced Koopman mode decomposition (KMD) technique -- coined Featurized Koopman Mode Decomposition (FKMD) -- that uses delay embedding and a learned Mahalanobis distance to enhance analysis and prediction of high dimensional dynamical systems. The delay embedding expands the observation space to better capture underlying manifold structure, while the Mahalanobis distance adjusts observations based on the system's dynamics. This aids in featurizing KMD in cases where good features are not a priori known. We show that FKMD improves predictions for a high-dimensional linear oscillator, a high-dimensional Lorenz attractor that is partially observed, and a cell signaling problem from cancer research.

==> code/FKMD_analysis_preprint.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%% FKMD analysis script %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

load FKMD_iter1.mat

%% prepare plots

%choose collection of iterations to analyze
iterset = [1 2 3 4 5];

%define time step of input data
dt = 0.01;

%set plotting preferences
colors = set_plotting_preferences(iterset);

%% perform analysis for plots

%define length of iteration set
k = length(iterset);

%define observation matrix size
[L,m] = size(obs_ref); 

%initialize data vectors
RMSE = zeros(L,k);
corrs = zeros(L,k);
Ms = zeros(d,d,k);
predictions = zeros(L,m,k);
reference = zeros(L,m,k);

%loop over iterations
for i=1:k

%get iteration number and load data
iter = iterset(i);
    load(['FKMD_iter',num2str(iter)], ...
        "obs_inf","obs_ref","M");

    %save predictions and reference
    predictions(:,:,i) = obs_inf; reference(:,:,i) = obs_ref;

    %trim noise from observations
    obs_inf = obs_inf(:,1:2:end); obs_ref = obs_ref(:,1:2:end);

    %compute and save RMSE
    RMSE(:,i) = vecnorm(obs_inf-obs_ref,2,2) ...
                /(sqrt(m)*mean(vecnorm(obs_ref,2,2)));

    %compute and save correlations
    corrs(:,i) = diag(corr(obs_inf(:,1:2:end)',obs_ref(:,1:2:end)'));

    %compute and save scaling matrix
    Ms(:,:,i) = M;

end

%% load ordinary KMD simulation results

load KMD.mat obs_inf obs_ref

%% begin plotting

%plot initial and final predictions
figure('Position', 0.7*[30 30 800 400]);
subplot(1,2,1);
ts = 0:dt:(steps-1)*dt; 
plot(ts,reference(1:length(ts),end-1,1),'--b','linewidth',2); hold on; 
p = plot(ts,predictions(1:length(ts),end-1,1),'-k','linewidth',6);
p.Color(4) = 0.15;
xlabel('time'); ylabel('prediction');
xlim([min(ts) max(ts)]); ylim([-9 14]);
legend('reference','FKMD','location','northwest'); 
title("iteration 1");
subplot(1,2,2);
ts = 0:dt:(steps-1)*dt; 
plot(ts,reference(1:length(ts),end-1,end),'--b','linewidth',2); hold on; 
p = plot(ts,predictions(1:length(ts),end-1,end),'-k','linewidth',6);
p.Color(4) = 0.15;
xlabel('time'); ylabel('prediction');
xlim([min(ts) max(ts)]); ylim([-9 14]);
legend('reference','FKMD','location','northwest'); 
title("iteration " + k);
sgtitle('predictions by iteration','fontsize',20);
saveas(gcf,'inference','pdf');

%plot RMSE
figure('Position', [30 30 460 400]); 
for i=1:k
    test_frames = 1:1:L;
    xs = 0:.05:L; 
    plot(test_frames,RMSE(:,i),'-','linewidth',2,'color',colors(i,:));
    hold on;
end
xlabel('test frame'); ylabel('relative RMS error');
legend('iteration 1', 'iteration 2', 'iteration 3',...
    'iteration 4','iteration 5','location','northwest');
title('prediction error to test set by iteration');
saveas(gcf,'RMSE','epsc');

%plot correlations
figure('Position', [30 30 460 400]); 
for i=1:k
    test_frames = 1:1:L;
    xs = 0:.05:L; 
    plot(test_frames,corrs(:,i),'-','linewidth',2,'color',colors(i,:));
    hold on;
end
xlabel('test frame'); ylabel('correlation coefficient');
legend('iteration 1', 'iteration 2', 'iteration 3',...
    'iteration 4','iteration 5','location','southwest');
title('prediction correlation to test set by iteration');
saveas(gcf,'corrs','epsc');

%plot scaling matrix by iteration
figure('Position', [30 30 800 220]);
subplot(1,3,1);
imagesc(Ms(end-19:end,end-19:end,1)); colorbar; 
title("iteration 1");
subplot(1,3,2);
imagesc(Ms(end-19:end,end-19:end,3)); colorbar; 
title("iteration 3");
subplot(1,3,3);
imagesc(Ms(end-19:end,end-19:end,5)); colorbar; 
title("iteration 5");
sgtitle('\mbox{{\boldmath $M$}$^{1/2}$} by iteration','fontsize',24);
saveas(gcf,'scaling_matrix','epsc');

%plot KMD result
load KMD.mat
figure('Position', [30 30 300 250]);
ts = 0:dt:(steps-1)*dt; 
plot(ts,obs_ref(1:length(ts),1),'--b','linewidth',2); hold on; 
p = plot(ts,obs_inf(1:length(ts),1),'-k','linewidth',6);
p.Color(4) = 0.15;
xlabel('time'); ylabel('prediction');
xlim([min(ts) max(ts)]); ylim([-10 10]);
legend('reference','KMD','location','northwest'); 
title('KMD prediction');
saveas(gcf,'KMD_inference','pdf');

%% set plotting preferences

function colors = set_plotting_preferences(iterset)

close all; 
set(groot,'defaultTextInterpreter','latex');
set(groot,'DefaultAxesFontSize',20);
set(groot,'defaultAxesTickLabelInterpreter','latex');
set(groot,'defaultLegendInterpreter','latex');
set(groot,'defaultTextInterpreter','latex');
set(groot,'DefaultAxesFontSize',20);
set(groot,'DefaultTextFontSize',20);

k = length(iterset); colors = zeros(k,3);
for i=1:k
    colors(i,:) = (1-(i-1)/(k-1))*[0 1 1] ... 
                  + (i-1)/(k-1)*[1 0 1];   %color scheme
end

end


==> code/FKMD_sim_preprint.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%% FKMD simulation %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% define simulation parameters

%set FKMD parameters
% N = 1e5;         %number of samples
% R = 800;         %number of features
% iters = 3;       %number of iterations
N = 1e6;
R = 8e3;
iters = 5;
sig = 1;         %Gaussian noise parameter
l = 100;         %time delay length
noise = 1;       %number of noise coordinates
h = 1;           %bandwidth
steps = 100;     %number of inference steps per iteration
samples = 5e3;   %# of samples for computing M matrix
efcns = 20;      %# of Koopman eigenfunctions to keep
bta = 1e-5;      %ridge regularization parameter

%% initialize simulations

%load reference data
load lorenz96_data.mat ref;

%add noise and mean center data
ref = add_noise(ref,noise,sig);

%perform time embedding; generate validation data
[X,Y,d,obs_ref] = delay_embed(ref,steps,N,noise,l);

%initialize M matrix
M = eye(d); 

%% begin simulations

disp('beginning simulation...')
tic

for iter = 1:iters
    disp(['beginning iteration # ...',num2str(iter)]);

    %update features
    [psi,dpsi] = get_fourier_features(X,M,R,d,h);

    %do Koopman eigendecomposition
    [Psi_x,Psi_y] = get_feature_matrices(psi,X,Y);
    [K,Xi,Mu,W] = get_koopman_eigenvectors(Psi_x,Psi_y,bta,R);
    [Phi_x,V] = get_koopman_modes(Psi_x,Xi,W,X,bta,R);

    %perform inference
    obs_inf = do_inference(Phi_x,V,Mu,steps,N,R,d);

    %get M matrix
    M = get_M_matrix(dpsi,X,Xi,V,Mu,N,d,efcns,samples);

    %save to workspace
    save(['FKMD_iter',num2str(iter)], ...
        "obs_inf","obs_ref","Mu","M","N","R","l","noise","h","steps","d");

end

toc

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%% end simulation %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% add noise

function ref = add_noise(ref,noise,sig)

%add noise
ref = [ref,normrnd(0,sig,[length(ref) noise])]; 

%mean-center data
ref = ref-mean(ref);

end

%% perform delay embedding

function [X,Y,d,obs_ref] = delay_embed(ref,steps,N,noise,l)

disp('performing time embedding...')

%determine dimension of model
d = l*(noise+1);

%initialize training and validation data
X = zeros(N+steps-1,d); Y = zeros(N+steps-1,d);

%define training and validation data
for n=1:N+steps-1
    X(n,:) = reshape(ref(n:n+l-1,:)',[1 d]); 
    Y(n,:) = reshape(ref(n+1:n+l,:)',[1 d]);
end

%define validation data
obs_ref = X(N:N+steps-1,:);

%trim data
X = X(1:N,:); Y = Y(1:N,:);

end

%% get random Fourier features

function [psi,dpsi] = get_fourier_features(X,M,R,d,h)

disp('getting Fourier features...')

%get bandwidth
sig = sqrt(sum(var(X*M)));

%get fourier features coefficients
w = normrnd(0,1,[d R]); M = M/(h*sig);

%define fourier features (matrix input)
psi = @(X) sqrt(2/R)*exp(1i*X*M*w);

%define fourier features derivative function (row vector input)
dpsi = @(x) sqrt(2/R)*1i*exp(1i*x*M*w).*(M*w);

end

%% get feature matrices

function [Psi_x,Psi_y] = get_feature_matrices(psi,X,Y)

disp('getting feature matrices...')

%form data matrices
Psi_x = psi(X); Psi_y = psi(Y);

end

%% get Koopman eigenvectors

function [K,Xi,Mu,W] = get_koopman_eigenvectors(Psi_x,Psi_y,bta,R)

disp('getting koopman eigenvectors...')

%get Koopman matrix
K = (Psi_x'*Psi_x+bta*eye(R))\(Psi_x'*Psi_y);

%eigendecompose Koopman operator
[Xi,Mu,W] = eig(K,'vector');

%sort eigenvectors
[Mu,index] = sort(Mu,'descend'); Xi = Xi(:,index); W = W(:,index);

end

%% get koopman modes

function [Phi_x,V] = get_koopman_modes(Psi_x,Xi,W,X,bta,R)

disp('getting koopman modes...')

%get Koopman eigenfunctions
Phi_x = Psi_x*Xi;

%get coordinates of observations
B = (Psi_x'*Psi_x+bta*eye(R))\(Psi_x'*X);

%get Koopman modes
V = B'*(W./diag(W'*Xi)');

end

%% do inference

function obs_inf = do_inference(Phi_x,V,Mu,steps,N,R,d)

disp('doing inference...')

%initialize eigenvalues and inferred observations
D = ones(R,1); obs_inf = zeros(steps,d);

%perform inference
for t = 1:steps

    %do Koopman inference
    obs_inf(t,:) = real(Phi_x(N,:)*(D.*V'));

    %update eigenvalues
    D = D.*Mu;

end

end

%% get M matrix

function M = get_M_matrix(dpsi,X,Xi,V,Mu,N,d,efcns,samples)

disp('getting M matrix...')

%trim Koopman eigenfunctions and Koopman modes
Mu = Mu(1:efcns); Xi = Xi(:,1:efcns); V = V(:,1:efcns);

%define Jacobian function
XiLamV = Xi*((Mu-1).*V'); jacobian = @(x) dpsi(x)*XiLamV;

%initialize M and choose subsamples
M = zeros(d,d); ind = randi(N,[samples 1]);

%compute M matrix
for n=1:samples

    %compute curvature
    J = jacobian(X(ind(n),:)); 
    
    %update gradient outerproduct
    M = M + J*J';

end

%get square root of M and normalize 
M = real(sqrtm(real(M))); M = M/norm(M);

end
